Emission-Line Ratios and Ionization Conditions of CEERS Star-Forming Galaxies with JWST/NIRSpec

Galaxy emission-line fluxes can be analyzed to determine star formation rates (SFR) and ISM ionization. Here, we investigate rest-frame optical emission lines of 71 star-forming galaxies at redshift 0.7 < z < 7 from the Cosmic Evolution Early Release Science (CEERS) survey using JWST/NIRSpec. We use H${\alpha}$ line fluxes to measure SFRs. We combine these with HST CANDELS stellar mass estimates to determine the redshift evolution of specific SFR (sSFR) and compare our sample with the star-forming galaxy main sequence. We create [O III]${\lambda}$5008/H${\beta}$ versus [Ne III]${\lambda}$3870/[O II]${\lambda}$3728 line ratio diagrams and correlate these ratios with sSFR and the distance of each galaxy from the main sequence (excess sSFR). We find a modest correlation between the line ratios and sSFR, which is consistent with previous work analyzing similar samples. However, we find a weak correlation between the line ratios and excess sSFR. Taken together, our results suggest that sSFR is the parameter that governs ionization conditions rather than SFR or a galaxy's distance from the main sequence. These measurements reveal a rich diversity of ISM conditions and physical galaxy properties throughout cosmic time.

==> anc/ReadMe.md <==
Description of content in ceers_table.zip:
There are two files which each contain the quantities plotted in figure 1 for all 71 sources analyzed in this work. ceers_table.fits is a fits file, and ceers_table.txt is a text file in an ascii.commented_header format. The .fits file contains units for the relevant columns, while the .txt file does not. The units of the SFR columns are Msun/yr and the sSFR columns have units of Gyr^-1. All quantities are stored in linear units. Error bars on SFR are symmetric, while errorbars on sSFR are asymmetric and are represented in a sSFR_err_plus and sSFR_err_minus column.

==> anc/ceers_table.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                   96 / length of dimension 1                          NAXIS2  =                   71 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   12 / number of table fields                         TTYPE1  = 'CEERS ID'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'z       '                                                            TFORM2  = 'D       '                                                            TTYPE3  = 'SFR     '                                                            TFORM3  = 'D       '                                                            TUNIT3  = 'solMass yr-1'                                                        TTYPE4  = 'SFR_err '                                                            TFORM4  = 'D       '                                                            TUNIT4  = 'solMass yr-1'                                                        TTYPE5  = 'sSFR    '                                                            TFORM5  = 'D       '                                                            TUNIT5  = 'Gyr-1   '                                                            TTYPE6  = 'sSFR_err_plus'                                                       TFORM6  = 'D       '                                                            TUNIT6  = 'Gyr-1   '                                                            TTYPE7  = 'sSFR_err_minus'                                                      TFORM7  = 'D       '                                                            TUNIT7  = 'Gyr-1   '                                                            TTYPE8  = 'sSFR_excess'                                                         TFORM8  = 'D       '                                                            TTYPE9  = 'OH      '                                                            TFORM9  = 'D       '                                                            TTYPE10 = 'OH_err  '                                                            TFORM10 = 'D       '                                                            TTYPE11 = 'NO      '                                                            TFORM11 = 'D       '                                                            TTYPE12 = 'NO_err  '                                                            TFORM12 = 'D       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             @ú"pmP@=Tە—Ì)?þ'¹Ý2ÿd@Ž#+®)¢@bÂÖkg@›ä/z™?Èè!8Ç ©@uø¸ñ?àÖ{ª))Å?âüI~º?¸ÙC¬LÍ"@›Ø8;@Á®»œ¨D?ë‹{ù1b@ÔD‹qx@ÞFOé@ß~±Qe?ÈϒyA|@t
ÍFŒÆ?󶫃ˆv?¾À¶Ì P?ºª•JØØ!@­q?}@'–Üd ?Ò'?óËHÊ.L@
ÿ#ö#?í$FF ?§#(ŠX@‡°|)†ä?â*‰1Æû?艊ûy?Ñ!€à>j@8¿;ê'Ú@•ç¹äÏ?üo"PÝG@'™Y+@£qëÕ@ã66?Åa'CÒC@"˜æn'²@ò·[¾$%?æ6BZsh?ØϤ¥YàÍ@èÀÛ'@$pXV·$Z?ðZô[¹:U@%8‹u@"(.úz,a?ýB³óæïì?¨\Ô¡ƒÖ[@ٔ9×öÇ?ý»­E/¤"?Ù;é›ÉýF?Åz­j¯¯¥@{@¥
#Ø@=µXˆBF@\&) A@ëF ó¾@vQ¸)?ÙHÚm…ä @",»Üç+¨@ò ·­•?øº
•¦›@*FÍy8˜é)@æÎ5'™@-ÚXÒ
°@®É{ãÞ@‹»ÏÆØ@<7t;.H@ÁBé,Ø?ÅéúÑ	(í@!‡Ë[j?ñp†POnÏ?ò6þÝ#Ew?Ñë¡4'¢Cw@¹ö#l@4Sø²u?õcÆø³x@7ë^ÍÕ@K–_dM¹…@0X˜ó'Ú?ßïb§@	éåc?ì I¬íÛã?æDà÷‹?Òíۅ;±TÁ@z^ØÓ@E,¨²_~º?ømoAó@'ñQ!'É@\›ÈÔÇ @%±,Ïôó?èǪÄ®ã@!á­ÄÙ ?ÙWDfmõ?èëî¢÷?ÃK×ë#otÜ@î'B³÷@4ô™ÐÎÒ@+'	F@7§-ŽÖ$@]ƛAŒÞ9@]3@M͉?͈=°Û@ãâˆë+$?Õ0-ì‰ë
?íÌæ¢R#?ÉR¡æÞã6@N"¢Â7@F©ÖWÅW@	>úr"º@譐Á>@^ ÙTœ©@Yd]‰2Ž?Ò±§dÖ7ë@nâØÈw?ÒiÊjÆ8Z?îbú›†ò?Ëô»ŽҊ^@póˆ"y@I¶µ^•ô@°"Û'õ®@)«·h!@bUÃ¥òo«@'Ì'&&?åÝ):ñ§@#;÷?Ý3Å2Û?ÖÃê©ø™?«TjÖځJx@øžºjÊy@"âí{Ú?ÞEi–Æ.%@AËp¦Ç@Q×OÍÕDF@8ª+|ҝ@
ó'€@ ëHGÉ|?ñuðz?訡/?Üþ…=cìÂy@€.#(ùô@ òC‹3Q
?ãΐî'@?ý)Ÿ‰GÒ@S¯b£Q?ò¤ÉÍïÓ?´,ÇW8Å0@óÓ_ã*ò?ä ­¯"då?Òt¨'©";?µ÷'ú¤Ÿk'@ƒ<`Ÿ@›¼uŽ9d?ðÚ0BT< @"÷ë_YMÐ@ öÙ^Ê¿<@Ð1«ÖÓø?Ûë¶!Ñ?Ð@²rj,›?åé)uaù?âa|ÐÈ?ʲ1-*¾©@ÔÏЍL@7Õêc­K?÷V*û{Óÿ@*È¿Š'M@a?òIpôj@Ÿ"tÕý+?чùëåË´@å­!f?è\AàŠl?ԟÍîR-<?±$ê¹þÕ·¹@®'O"}?þ×ÈÐYuA?ׅV'rD9?ótÚÓÐ(@Y—e²?ëýcÉÇkå?«ÂH†]ô@g\`)42?öh©†öß$?ßTKÜv"Y?ÑA¹F"Ž‡Å@†7yéÐê@(ƒ†ø8£?ê=ølµR?ú9ŒÖB[@!"Íj¶,?ö)©´R
C?»IªÑ>"@,±Aj–!?ð•YÜÏí¶?ÁõëôH?x@<\¤¨ î@oqêþæû@3¬ºtp~ñ?ñŒ÷ÛÁ™x@ð}ܶ´@ .ê?úê°æ?°`2
ŽÔÿ@Oø}1€6?àÏq]yªÄ?ì*õt?ÐCƒrKðþ@\Æ`¢@f4 ,¦?äßj—Îâï@	÷ŒÕñö=@b@ìk@ÎY2p·?Ë­ÒĖ@!ð§îä?î&íLµ^6?ßßû\]íÔ?ÏÛCÓwÿ#@"žy_g@ ÔÅ"?êxêW–@&'n5†œ^@kWÁ5C1Â@%Ä]*Úc?âá8)	'@O¡ *?í}À°÷Šn?ÛVù¨4åA?Ñľl
R@‰wȎy«@´ýë½D"?Üám÷b¬@D
k?\@'碽¯,@'1ôÆyÞ?ÕÙo8¼²â@œcºrW?ÿ/p+Jƒë?à«ót,+?̵Ûîx‰@â÷ô˜Ã±@8ysœkƒ{@tdZ³,O@U]åbÞm@‡ÙʅË!i@Sff¾g®@j}­q@ °jÏW?î&
øèe?îiXUÊÃÑ?ßS' Ú>@ɚ¦	¥@$sfæe<?õÈn.`ÐC@°AÃ'@A'h6ê|Ü@
ÚÖ?Ä"Iæw@V#Ä*|{?ãDž5¸(@IÀÔ܂ª@4¸>@ÏðE@ˆæÑZÑ@`ddƒˆ?Ûï°(åú?òcE¿¿ì@+ñ-ü0?ðØaƒÏõ~?²Åº–õÃ@€q Ä?ûgþ9)?Ρ[5¢un?´>¸0™*@î!7@HÁTT©@Ù+fÙ	ñ@+Ÿ®"@aRêî	´¢@Ž0ZÚîÁ?ÕÆFÝîó@âGÁ™¤Ñ?ÜqâæŸt¯?Îð¦çâ
?©¯+&Êc"@x1ð=^@}ï#‹ç?÷µªâÕ¢?ø†¼qÀÛ@Ï¡OAïs?ïœø(ÎÐÜ?ª'½"1á@-‹ºY^p@ÕZ¦?Êh-ø-5Ø?â/VŸí;c£@RáïsÀÂ@)X¸ß	šC?å,7#€ÑÄ@7áÅmõ¶@Ac15F¬õ@,kN¿ŒVB?óLёýÃò@ys›5ZH?ÛT -GiJ?ãWH¢o?¿8¢ÂđÇÒ@=üã
®@iVTþØä?ÝԎŒÖ7F?÷#Øl®@1¹@ƨô?õr­À¯†€?¹Ÿ§k@`®Ûs*O?åN•®iÒ?ÑÁ˜@ç3š?·#ar×ç@2*²[1@ío7ÆQV?æhÎ@]?ê™-
]×@06à•‡Ó—?éº`ñ¬h?­
´lþ¿"@¨½èGUî?à,_аwó?—tLúæ?ä÷ÖõX…sK@(Ì@(å@A)d¡½`@	ä£ÅÝc@2ìÿB@f4Á¾$à@0å¢ð ¬?ê&ÿ5&†@×c/ÌÃÃ?سvÃÍh*?ëÆ»0Žf?ϊªˆ"7Vx@¿ï|$=Í@Z˪µQ?ä°Ú¿·R£?Ý°ZòË@8}EWØB?Ýh7T4?'Œ'@}@]£$Y#?óÏöXçèx?ëçXÒKG?ੳæò<ð
ˆ@
Û
,©¬6?ìWŒK¢ß#?Ì +"ÞAÈ?ÉGàYí­ï@!À•W2?Ȋ¿V<Vå?ž"—äv@7Ö@æ@	O¢*ým?ÖÙK'uB?Ä¿sqœó
ø@
9??ý˜tš¤R?Þ\Z@¨t¤?¿ÒD§–ãÂ?ÆX•õß(?´0"õ–'p?'Î(÷­Ç@	Õí¶¾ê~?ÿ	üwÑî?àϒsBw?ڈl¥ý
÷g?û|(oŠÒV@ÙHçUJü?ßÉ9	ÑÞ¨?¹lòé»F?é´G«µÌ?·
g/$Ìa?±¥R®þ32@)è×ülƒÖ@,b£ÿ±®?ã4}*9§È?È:¹y
Ï@éÓpóˆ@	ØúÎ\TB?ÒòùLEÕ2@Jæy5¯h@Ašßº†çã@
[Ì!	k?ôB2ÐEXò@P›iå'?èуºSû›?ÆÁFFÜrK?¨9~ë!Ÿ
Ñ@L¡3ß@AÍDòÇÞ?Ô\kKØ@+_"n*`@YøWG¼@(=.¿‹¬@d6Êwh@ñq¨ê	?Õµ´
®WŠ@:KÂ>4¿?ïöºO«è@""úÎg×@(­¼dü*?èÍ8Ú§@4¹§¦¤E@>Ü4`ÁõÁ@(e
'ú?ô§q'š>@ç­_Ü°?ák"õ
?í¡¨*ün¥?ܤ¬ŽHB@)Ë«d@9+J­ðø?àkI Öà$@_ŠÐ q[@5*Š7¨@<ª|q½?Ñ‹]5V@z}'pÝ?ð#¯ìOBè?çŒÆ*.•;?Î~ˆªñrÌ@\ÔfõŸ@->¹ÉÔ¿U?åˆ/­ÖT@<d×|§@f'*iöÃ@
Ââ4'èù?ô_Ñtò¥@)%ô¿j&?à‰ô)nò¼?Õ:N¼	?¥Žx°0@§üü?@Áñs?â°H*Á_@`Ѻí@_:©–Ç?øŠ\?À¶½*òR@UÙÑÒ
Û?ø˜ 86?ö	ü.<Ó?Ü|~šd@CeâXO@à ·Ïño?àT_ìÍÆ@ 뒻X>@!;8(d83@b¸Dó'?ے¨ÊtÒ@¾ÇÿI?ã?SíC?â•òŠì?ÈN·¦¸&r@"ìck	@²žâ@_?æ#LÌAí?ô©½-GL@zx7§–ö?î™i–$ˆÏ?®f@²)PÎ@±T¿÷?÷ýó¿Üzò?ÊïÈöØ0	?¿•º;úÐ!@`¤&ó@Ÿ,6ÓØ
?Ù;§¶Fž?û'JЌ£R@1ÏCþiÁù?ù;²¯÷у?Ï­l0ԊE@›ÒN£`&?ïÝ#Ø©?Èu²Ôàu?²e5™r¸/2@
¬×I''?@^²8XéH?à^üº·@V·½"‹	@5â^>/œ?ýþÌ9ÐLn?ÔDYû@;´›?äÛæm~??ѱŒ6 /?« f™ìq@CRë__@‹¸‰…?×Jæ^ã:€@"‹Ô—µ@K6J¿Ó@[üD¡?÷é"8‹õ@ot:!à?×4KUEì?ÈåhQ8÷?¦ÇœÀ zó£?û0ò{²þÅ?ý锹"'?¹-›µw'?Í'OÏôw
@j½ešÙ?ʲI™d!Å?Ä­Hªp¨ù?ó—þ.¦è›?ÔÌ'°¬9Å?Ò¼l†BEA?¸gÅèÓî¯"?çç<O;§v@e¤^ªž?ÀV¤lÿ	=@3+ëdÑê@?º'UÉ,?ørzyú@$i©ªEZ>@#av+"Å?ã$¹âæ?Êb8¡´åL?½¤Z0× `@·VO—î@D@´œ‹>A?òZw6YC@Vܾy2g@"¥äÚªÍ@TŸ×4ÂI@8öDð°@ aÌ!ðÍ?Û2Åi"ü?ë>âdþ?Ù&[žß?è"@³@ÔÜeÇ?ÿ&›ŠoŠ?ǃòN'??êpOü$ä@;H¯Ž¥ó?éÈYvYŸˆ?Òû¶|D£@Ÿîoj™/?æ†Wnd_Q?Ëj:gŽž¼?±†|>q2v#%?ù5°ÐíÄ?ùJ§V[ƒù?Är}è¶w?éù•ŽÜS@½ÖÏš?å™ >=fÁ?åb¨݌7@Aß&É?ÜO)²$Û?Ãc²2["F?¬å)h;¾#œ@
û]V@AÂk˜8Ê@$ô‰1PX@ƒC>ñ.@m#Ñn/F8@­$ôóV?óIN±<P@~,íÉî?ÝQ[ú¤×?ïqº®wn?Õǰפ#û?ú
Â*²[1@ç>´‹‹º?ȵáèQ0´?ÿXÏ­ÖÜ1@GáèMžá!?þ3dÑC&?ø2ßk•ÃM@#¼{!(?ß]H*,Ÿ?ÉÙøŜ¥?­ŽíŽŽ$$?ûãZBkµ[?ôjx}§E?·Æt!èٍ?ä]œeÖ¶@¤yhìÓ?á¹Æ!Þå˜?ÛtºõÝ@±g+ܬ?àÃæ'+_1?ÈølG?à9?¹Y8Ií*ó@ö~dž;ï@0k"ÅØˎ?ç%&Úû°@'EëÔ¢@Aû;+ä?ÿA#ÈA·Ä?¨}Òïß@M ˜) ×?Öð]Ø\.Á?æè™ËÚ¨þ?вSå}]+@
<êl@!á*µz'?ä›2–@úmù?.@M‡àßif*@Ç>Ô-a?æ¸,>׸@eÍ/›à?׏3‹¿c"?ä^s쨳Ó?Øü8!Ї¯+P@
jv'•p@2î´Û	F?ꞷæNÛ3@	íÞ¢ýÎ@ZNq)o¤@Yúši¹³?ßÕ5Eû'@F#Ù¤n–?Úû"°u'ÿ?œ$w^-?¤-nX<áî-³@
eJ›ñc@ہé¿ä?Ö¾‹ŒnõÅ?üX¹Å(ô@3û¥ßméÄ?ùóO|ë.?ѳBæ2:@ºÁSÄR]?à\†¸ò?¼ˆ=…ÆD?£ð2D¤;-Ð@ðà¨Kä@B‹U‡}?æRÈu8dá@C×b¼Â,@@z;­Mß@B;Œ˜Û@jåFs{@Y³"S^?ٚ7å]?öQϪÜéç?á÷±b:.¡@	ºP
^T@iéFc†?ÐڜˆBÝG@Æ7×áØ@SXë±bÕ@{o±Ê7?ô«tØn@{"7f?ôœ{üM
?Û_ilm©?×w ¤.Ú@
'DËáëB@hõ"Ó%˜?âõ¾¸6é0@!'²Ôu@;RÀT›¦@ΎDº±b?õÄðf)$f@ÙçÿÃÛ?äö`ÖY?ä&=Ý«ù×?ÍŸ…Å™9Á@
ւùD$@m]®R?Ò9½¤G	Ë@Ã$šnó"@E‹G´o*@xȵ܂?é™AIŒJ´@ET29"?øfÜDÉn?âñsR³dw?Ù0C£B_@RÖf©'E@N¡Ü<@#?Îë`¼8ûï@)ž&"*@A®N‡bê^@èQ˜+@âÇ·
º@ÜâU2êè?⏏Ÿ?ÌÌ¡
¼§Â?ªTtè×þŸB @⬸ZO?õuPږg?ÈÓúú8ÿ@7½Œ¥p´@0î%Ä¢%L?ýUÈ+Â:?à'õ%"@i;E@ÊG@äÅ0>€>?ÎaŒ`Ý?Èm?~¹ƒÌD7@kÆ!·à¬?耰·9ã?ºT)'íÿ–?ê÷`ôE@!|9€ØúG?èÈ¡
¶|?Ó[‡Ã9p@ôÈti?ó4Ú±úÛç?Õ+•žŽQ?ݘîí:lDX@ýQ.Ƽè@$§Î©Š?ÞVºM½³@õ£ƒ"0\@+-ùö]šÒ@®ÙÙ9Ø?êJB†Dª@z‹À»ZÌ?ô+mÙ÷Ø?Ão
0¶Îu?¯hœ2x^5?ñ("1 ‹ü?éÛ>þþ›á?¹@Àx¬òÕ@=Ô^v¡@!­FÓéò?ýU—K{…P@
Œk3$M@'"L‹-Ï?û¯á(è»é?Ü®ñöguR?ÌÌçBjÁhÔ@5'Ì÷?èmÜáÞ?ÁsÔ"$ò?õ1ÙP¡ï@.dMë?óÛ>£äí?å7@뢴W@''<›¾ð@^Î?ŠR?æ!é-Q^%?ýãîL­za@'ÇÞP'Ï@G>ÆUÖd@	ôÀ§ªLˆ@G£"LÜ@r®S2@Cëù‡(ýÙ?õéìaN@mõq k?ß퀱\³B?äܨÙì¾?Õ5ööLD¤ë?é	~™cõ?ê¾PÀº?±ßìóÁ¼@ýÑQŽ¯3@2o*Æ•}@5õõÛ³(@.'¬ìS'@
{E€3?óý‰­{N?Ý$ÿ¦µè?ÅyÙNcª©?íH\$ħ?Ύ*ÆääÆ?§>æj'¢@íj®·gn@ãØIÑ­?õÈ/de=@¦ØñRºx@(lAU—?óºGRaì4?íó%sx‡Ý?õ=‡‹Ö1

==> anc/ceers_table.txt <==
# "CEERS ID" z SFR SFR_err sSFR sSFR_err_plus sSFR_err_minus sSFR_excess OH OH_err NO NO_err
397 6.005837 29.33147559123987 1.9069155350298042 6.138806040291827 144.5550338838297 5.902237645961486 0.19458403847079822 6.516075025833186 0.5261820147946358 0.593296763909595 0.09706519079945793
403 5.767672 7.189143115460016 0.8607275410991344 5.457039900790157 3.5707364536738067 2.233914365564646 0.19383459962638117 5.363333899909042 1.2320553493268824 0.12012563431574219 0.10416539265869973
545 5.668947 11.79465020075581 0.9552736707415638 1.2371292218184804 3.374540596913341 0.9106780414044531 0.04612073630075447 6.132509174379923 0.5676923712291847 0.7667896729034133 0.26766988637261935
618 6.055417 5.396391764451621 1.7547450226391719 5.393162061993965 4.6592958259320385 2.970526144581437 0.16702539532674807 4.644137955184009 2.243513790836476 0.6941234366052118 0.37572089270306996
717 6.941071 10.21942397103901 1.0222056944800404 2.268174256827144 9.078483416951885 1.8287848975587577 0.04758324119204068 7.212479499632258 1.8583195402700639 0.3942817708375127 0.1678063174180097
933 4.254456 2.955591462685316 4.310262091938574 4.839989321022643 7.97976161463947 7.365308071988047 0.3950716085014978 9.087370780200061 2.4931862407735914 1.5454202482746158 13.138286388548709
1065 6.191066 14.926458896372736 2.0850063076909313 5.885817465359388 28.216617296935766 4.938530965310939 0.17120299536538344 8.763906817365484 1.0899718415375224 1.1384266508287888 0.28000669606857204
1143 6.931603 20.106736837117257 1.33685967362109 23.085622716020982 55.17478612704421 16.346083854057817 0.48621271493214596 4.758350520039445 0.878941381218166 0.689974250206903 0.2957676697831364
1217 4.640114 42.34889821684688 1.5267173024051857 11.971322094065284 114.42222805766187 10.846044989181314 0.77437308387513 8.550549917487672 0.395951366068146 0.7786980027932192 0.1507520578514875
1244 4.482976 20.95547204046199 4.7920399015479855 2.1521743354048954 119.10322607762 2.1705079101317932 0.1527566943508479 5.472543849328563 0.3310656366299304 0.9312623186425257 0.19783424143655912
1334 5.507134 44.13799552236258 3.155751125014686 7.226576530418525 120.51326467526327 6.837296926020498 0.29209313247053953 6.108287217082867 0.28770695140054203 0.9495823895998952 0.21840614735051062
1374 5.002384 51.42740995714223 2.836219513089154 12.511075717412055 146.68013284064122 11.548432235506947 0.6595292859342877 6.767712519967772 0.45624298341360053 0.3557078028205836 0.05337842819904155
1400 4.492793 4.0171695191811185 0.4729866001514174 35.589358407434865 71.36424585177255 24.100252836202902 2.5112570790255972 8.459535830828592 1.0911998170501593 0.770584846258089 0.453034696532722
1401 5.375176 8.473171567930445 0.6213071717543599 1.8226614167401647 2.915861236939613 1.1290634043680157 0.07880826835095855 5.738111017456264 0.6289890698637036 0.2883702681047599 0.08580797785964271
1410 5.25636 6.402086102300334 1.0532686797121258 9.48421762433182 8.482127153634444 4.703314480769215 0.43626168539503585 3.58713229130417 0.684700089429554 0.5627906248469339 0.20856299119394786
1449 4.761554 23.835607713246002 1.4585370849210901 4.541781418637197 137.99832603513215 4.4058397536858065 0.27392433201674327 5.9737269450596155 0.7530957495367381 0.32225368760619566 0.06696955719856744
1465 5.27508 1.927681745400449 0.3675133161678477 1.1902969882912746 2.9184963062200633 0.8746813717838192 0.054216624182284706 6.850938322558294 1.4005522987408279 0.48952003983916864 0.26963645826820265
1477 4.631071 12.055690973091549 0.8200647459067716 1.6390496411805973 8.75937968826755 1.3851716083307373 0.10658351583810391 5.793644926195641 1.0364626527287846 0.14031743457644175 2.404473577862531
1518 6.108833 19.674720075096904 1.096916063711971 2.1174275630241945 8.08997428668268 1.6822976132187706 0.06396782644045017 7.578096347948351 0.5253226113976202 0.8801958858199468 0.2540940078408189
1534 4.589923 6.4037101958048535 0.6522725071909842 3.245874091574278 6.8459476667968415 2.2257558271067768 0.21621949124304213 8.509643931865362 0.9422518251621514 0.4980457689304931 0.24887893510457912
1536 5.033808 8.0445920531775 0.813290078311854 11.385812447244628 218.74233496784115 10.883523286070334 0.5899925253545908 7.530575135788277 0.9216006714235172 0.4271835463183216 0.2776332017239912
1539 4.884246 7.92674988119791 0.451258922895742 6.066457435619522 11.95240839543802 4.038276505102173 0.34139614620907655 7.402724183282166 1.9490815821702607 0.5209901109932437 0.21968720663875654
1559 4.471649 24.474420334099232 4.613664071260316 84.34948095946466 763.2238880033084 77.60002098141806 6.027748353644129 6.156922967744172 0.942143903873475 0.9503595042825684 0.4894757576767609
1561 6.196879 10.061427322029537 1.3614332019469806 5.422125861427505 35.018805374618495 4.751994521769083 0.15729630301557382 4.584120812504916 0.6181055115896491 3.911012328128284 2.9007420409707194
1605 4.633693 3.7970664804310594 0.4365043716130398 1.1292450642176801 13.971053963538933 1.0528273724479216 0.07331989579593938 6.1254315459965625 1.7126579212959518 0.23929920309903302 0.07908202349168679
1665 4.482548 49.013703147103406 2.6060398135170932 4.792007798310468 138.59117795844674 4.638856334316814 0.34021360321615574 5.970976853373217 0.4444510700394159 0.24169929647156635 0.05016455505864939
1677 5.867378 5.622982042116724 1.481706302188606 1.5327336655719168 2.226381892394721 0.9879113003758238 0.051883779184297436 5.544478332237858 2.229175784046066 0.20630430810926614 0.568278610569774
1699 5.08094 12.67328545562953 0.6616473859235659 23.881918785422123 34.77493921233137 14.209585176354384 1.206254549291995 6.6186050654710655 0.42704014226696485 0.5969654482151564 0.12195794348787735
1746 4.560535 7.102868392996445 0.4660984397277058 1.4462513182906236 17.72275166368577 1.3404977347167062 0.09802297494699809 6.344417027382021 0.6658428574185626 0.2774410852260246 0.09038361600596909
1767 4.548991 3.9909347875019803 0.7002080944393194 0.8311982714612282 16.21436438146665 0.8040013035764675 0.05672229605204318 4.664786939004882 0.505416781994198 0.022538964408563532 0.6552538673314942
2123 5.289841 34.32338353869289 3.2366404911696676 18.08173471671948 177.6486502087564 16.499597724556835 0.8172602955393848 6.960339304802747 0.38595360871625195 0.8680091808666396 0.24641925495819333
2168 5.687437 4.8386653761093195 0.6465886825995607 0.46390129938280883 24.489339325075214 0.459477952987811 0.01713756102617613 7.091372059911268 1.238272044457089 0.8464237913889087 0.5207156668347164
2696 3.356953 0.8856870152730817 0.21973175037102366 0.1975059928039253 3.0164806048617265 0.1917342349121817 0.029781692870504327 4.5538018681632115 3.194976107537221 0.357000898167673 0.16209261939539135
2808 3.384287 1.8436512522551038 0.4743867522646019 0.12430218783892058 0.174578423551915 0.07886630054287536 0.018363969922502024 3.2294573094380317 1.93972109432536 0.5253383875976415 0.41457668504533224
2919 1.717812 2.8560960839180307 0.49665666541066367 0.09930538826459409 0.8032568315233024 0.09004826451273253 0.06892887851990961 12.954772842642267 2.5216725170523295 0.6001573395453699 0.18929212959665936
3535 2.489172 3.2309471246649375 0.2960799450732622 4.073144811536487 35.20995265567014 3.669822938741324 1.2661617408353405 3.7893589280166853 0.7755755080432779 0.17777327022567344 0.04731365795379193
3537 2.162143 5.314259602850113 0.3144141242804614 13.685566080520573 103.88034755711894 12.119497285582689 5.847865260637264 3.8202847366021655 0.33921529136693407 2.4034648108705308 0.9988680096552089
3584 4.644123 12.339327932217277 0.775051150194959 20.00283286875153 30.860174224236975 12.19726601517458 1.290879397100539 7.026274403549152 0.5443281923002443 0.9259835090228604 0.44755079462732195
3585 3.875568 7.3058292072930655 0.5130966321366981 2.546651487251592 21.113930357540536 2.2795670813777336 0.26571926214578107 7.4037875766773285 1.008712695202286 0.7359343360773559 0.23823744462232416
3788 2.295327 14.622511203022137 0.6728742961992773 3.4044892153475135 180.56767748065633 3.345158011882742 1.2733931122885818 6.290183853323958 0.5168400582548069 0.33168381083332604 0.04117645491746207
4144 4.664051 4.938571713109938 0.5840187869134496 2.0469223336761986 5.390988270378961 1.5028174968902046 0.13057673264656217 5.083838728375407 1.5045396097707004 1.3772029734425828 0.43914973409158053
4196 5.065815 4.94055449682888 0.5103222726378867 8.460103849908847 8.615662824853734 4.3464060443774475 0.43082637568335 5.436309800558118 0.5969540251899804 0.580803901121127 0.1899022640282279
4210 5.257343 6.924434218577302 0.6918087132235634 1.2914401787463756 3.5597996089953723 0.9562271053767065 0.05937387633153578 7.923398317114326 1.4995000357227437 0.21044265797570486 0.12337839608879198
4385 3.422188 4.905442101173333 0.39423052194715946 1.722971739431348 17.809631253070595 1.577074706435355 0.2474799383572465 5.902169445726065 0.9711747823373759 0.19109187502200667 0.07185683246891082
4402 3.334395 6.592476730753624 0.5114755569529085 2.0423426443170496 21.883046999151347 1.8747064836832368 0.31323343920347185 4.307646574221191 0.6518430792311348 0.16808146806965982 0.05395813630908542
5632 2.532873 7.7739680367834625 0.3639465262066679 5.005445656633971 54.421914352918655 4.589829504606684 1.49441740119124 5.108841807822017 0.36256678869275905 0.1945009609139061 0.044491671098731
6563 1.69945 1.8695266007499123 0.09835217647834173 0.2277621999173153 2.4270052715904566 0.20856590261270305 0.16153820345181893 1.224607641443561 0.3249606347389114 0.2927504836198587 0.09533345159791894
7571 0.746977 2.174629916745984 0.1276441127975633 3.7749861135618987 2.531117568426586 1.527853468345374 10.206372567144282 3.767275737004271 0.5982327481243288 0.20612247367697945 0.11578906700606183
8288 4.178758 40.50551182555183 1.1287483841638994 88.24784814677842 1257.4727510611294 82.4975002303337 7.554748390157485 8.191010506816747 0.42497382454169474 0.8473583439073591 0.39296617998934247
8710 2.337526 1.9467960429965125 0.1837141877754156 0.8262100146468154 27.28322884781478 0.8057067214513021 0.2965761930546 3.0780914978414766 0.7038991123290349 0.2141793256425809 0.06845833324877923
8997 1.575463 1.5807259915675316 0.15662985942747173 0.8117206498199131 3.8426948713488485 0.6749421325323156 0.6682930344071626 2.1339147027485734 0.4423317187434585 0.151479982937561 0.05643586537715482
9116 3.251456 35.51890852679897 2.3930445402311697 7.378186210127306 233.11931523545513 7.169086291662174 1.2053473543089872 6.873218265008767 0.45320543272334873 0.982632962175314 0.3402780749274916
9211 1.628359 2.6129125695310593 0.19305061191187678 1.959182433185344 47.764901831224286 1.887546657835807 1.5124201014079575 4.534258790030698 0.49006847488699096 0.2019644703771427 0.057731078769457156
9238 1.743006 1.2759938132462179 0.09287191226835585 0.6364269599277665 4.160619391862798 0.5539274846589022 0.42896240398462543 2.5866954860935802 0.5239136557456502 0.1950812671564124 0.09901762690520828
10995 4.490718 16.42022358458376 0.723269534959277 2.0632367575259005 35.96273995012578 1.9534032652404543 0.14576695209677745 4.0758079314329825 0.358420811928891 0.7158936482931322 0.2608842599056141
11015 3.629999 8.93977895419565 0.6258063338652308 5.744560141068643 59.06155007025184 5.2507600609781955 0.7099820353885228 5.849415534867168 0.36811531684139104 0.6365298864599204 0.3903942423077024
11088 3.301983 18.932435742355004 0.8318747995570902 3.131313075398544 105.22565685124079 3.043935018874629 0.4921772976157906 6.068496132527477 0.42160503609015615 0.14539008930692185 0.03940911128160339
11699 3.299459 3.9821813832682995 0.3553799506588258 1.7561881310126042 19.982999767622246 1.6219015661178662 0.2765662428871881 4.6823781097960735 0.5112944097761825 0.11145386217301573 0.03714705098747869
11728 3.876436 7.064984635247922 0.6976053513964439 39.682700724421466 419.69352446982333 36.46574546284838 4.138103086876863 5.337034987421104 0.4000377406958516 1.394973437722564 0.5614860040614709
11937 3.215973 3.5517144679067227 0.26334298426396113 7.693572388198355 77.37688724825723 7.020978684641299 1.2917599262452444 7.265703128779796 1.288203287815864 0.42769850550549876 0.3666763320947703
11994 3.320932 6.602497619759923 0.5924981687487954 8.781490853385757 27.497356434494257 6.701714586157637 1.3605808249142455 6.212799057583619 0.6279406368327712 0.629668171837518 0.22664255172566783
14785 3.729742 2.8034001744143007 0.2847742180130381 6.940569317838611 43.08812571337178 6.019015441989838 0.7999578892216364 6.06770399547965 1.525112405867357 0.5919739356278474 0.3935706686571487
16991 2.540448 4.826789323022271 0.2415581625991474 7.540642359528684 35.36177151040896 6.226662890961999 2.23573248862746 6.965707141144527 0.5799601358522927 0.22499478363289255 0.051425603316599615
17056 2.735681 1.3182271154741103 0.18770837549931937 2.02721700553783 16.930263795458174 1.8332774943520591 0.5048776364138255 3.8013825807950385 2.8617042321275497 0.2373358664919384 0.1908339852116384
17463 2.302624 0.7657092644092781 0.10284671255612773 0.8144490137034458 8.74262621544507 0.7530253549172836 0.30246140785757003 4.489045924131815 1.2004038765278382 0.3307851837529557 0.46245930830781556
17496 2.37369 2.1392300710624044 0.4740053958293757 2.3699407844160714 13.589797686506618 2.0850045222680187 0.8215649244671301 5.3696737398483485 1.2606028093700878 0.151826523576904 0.060733098094019264
24117 1.072406 0.8080134373057001 0.09864428468876991 2.279809626705927 8.838425064915075 1.8333962391410132 3.6933639883978118 5.393140026087578 1.7304393384945291 0.44817780554679587 0.22497867385830797
26836 2.010355 0.7633809373938296 0.1363472941232327 1.3244675148836185 15.195900693427538 1.2410260201998498 0.6629948236710658 6.538639971738789 2.6712918213318426 0.6916395077814214 1.8681471797391211
31329 6.142364 46.49042771291059 3.2445080851408115 46.04405263630335 288.8802928936667 39.84355248929541 1.3696099447752945 6.857381606480298 0.49887101479071216 0.6280349061848012 0.33141874363451584
42219 0.782409 0.8357318653297231 0.06982308341050375 5.997868799527896 18.43424642169474 4.552696076902784 15.286475541573768 7.260312963597289 1.2493988760904418 0.45538321762113165 0.16777060614256573
43270 0.915083 0.23871359550120114 0.04496952593516325 3.1159261369438616 2.110892953636912 1.3613730497366554 6.412936945604649 2.644737730415794 1.2329781740252317 0.9359309439935221 1.3275218450878123

